POD-Attention: Unlocking Full Prefill-Decode Overlap for Faster LLM Inference

Each request in LLM inference goes through two phases: compute-bound prefill and memory-bandwidth-bound decode. To improve GPU utilization, recent systems use hybrid batching that combines the prefill and decode phases of different requests into the same batch. This approach optimizes linear operations but remains inefficient for attention computation because existing attention kernels specialize execution independently for the prefill and decode phases. In this paper, we present POD-Attention - the first GPU kernel that efficiently computes attention for hybrid batches. POD-Attention aims to maximize the utilization of both compute and memory bandwidth by carefully allocating the GPU's resources such that prefill and decode operations happen concurrently on the same multiprocessor. POD-Attention speeds up attention computation by up to $59\%$ (mean $28\%$), enabling higher throughput and lower latency LLM inference compared to the use of independently optimized prefill and decode attention kernels.

==> Figures/banner/plot.py <==
import matplotlib.pyplot as plt
import numpy as np
import seaborn as sns
import pandas as pd

import argparse
parser = argparse.ArgumentParser(description='Plotting script for FlashAttention')
parser.add_argument('--sysname', type=str, default='pod', help='Input CSV file')
args = parser.parse_args()

sysname = 'POD-Attention' if args.sysname == 'pod' else 'SANGAM'

plt.rcParams.update({'font.size': 28})
plt.rcParams.update({'font.family': 'Sans Serif'})

configs = ['sm-util', 'dram-util']

legends = {
    'sm-util': 'Compute Utilization',
    'dram-util': 'Mem BW Utilization'
}

colors = {
    'sm-util': 'green',
    'dram-util': 'chocolate'
}

linestyles = {
    'sm-util': '-',
    'dram-util': '--'
}

markerstyles = {
    'sm-util': 'o',
    'dram-util': 's'
}

titles = {
    'prefill': 'Prefill Attention (Batch size = 1)',
    'decode': 'Decode Attention (Context length = 4K)',
    'fused': sysname
}

p_cl = [1024, 2048, 4096, 8192, 16384]
p_x_ticks = ['1K', '2K', '4K', '8K', '16K']

d_bs = [16, 32, 64, 128, 256]

# fused_cfgs = ['(1K, 32)', '(2K, 64)', '(4K, 128)', '(8K, 256)']
fused_cfgs = ['C0', 'C1', 'C2']

def plot_utilization(df, figname, version, title):
    plt.figure(figsize=(10, 7))
    x_ticks = np.arange(len(df['cl'])) if version == 'prefill' else np.arange(len(df['bs']))
    for i, cfg in enumerate(configs):
        plt.plot(x_ticks, df[cfg], label=legends[cfg], color=colors[cfg], linestyle = linestyles[cfg], linewidth=4, marker=markerstyles[cfg], markersize=10)

    x_label = 'Context Length' if version == 'prefill' else \
                'Batch Size' if version == 'decode' else \
                'Hybrid Batch Config'
    plt.xlabel(x_label, fontsize=28, fontweight='bold')
    plt.ylabel('Utilization (%)', fontsize=28, fontweight='bold')
    x_tick_labels = p_x_ticks if version == 'prefill' else \
                    d_bs if version == 'decode' else \
                    fused_cfgs
    plt.xticks(ticks=x_ticks, labels=x_tick_labels, fontsize=28)
    plt.yticks(np.arange(0, 110, 20))
    plt.grid()
    l_pos = 'lower right' if version == 'fused' else 'best'
    plt.legend(loc=l_pos, fontsize=28)
    plt.title(titles[version], fontsize=28, fontweight='bold', pad=20)
    plt.tight_layout()
    plt.savefig(figname)

runtime_colors = {
    'fa_p': 'tab:orange',
    'fa_d': 'tab:orange',
    'fi_p': 'tab:cyan',
    'fi_d': 'tab:cyan',
    'fi_fused': 'tab:purple',
    'fa_fused': 'tab:green'
}

runtime_hatches = {
    'fa_p': '',
    'fa_d': '/',
    'fi_p': '',
    'fi_d': '\\',
    'fi_fused': '-',
    'fa_fused': ''
}

runtime_alpha = {
    'fa_p': 0.6,
    'fa_d': 0.6,
    'fi_p': 0.6,
    'fi_d': 0.6,
    'fi_fused': 0.6,
    'fa_fused': 0.6
}


hybrid_configs = ['C0', 'C1', 'C2']

sys_label = "POD" if sysname == 'POD-Attention' else "SANGAM"
def plot_runtime(df):
    fig, ax = plt.subplots(figsize=(10, 7))
    width = 0.20
    x_pos = np.arange(len(hybrid_configs))
    i = 0
    for cfg in hybrid_configs:
        row = df[df['config'] == cfg]
        ax.bar(x_pos[i] - 1.5 * width, row["fa_p"], width, color=runtime_colors['fa_p'], hatch=runtime_hatches['fa_p'], alpha=runtime_alpha['fa_p'], edgecolor='black')
        ax.bar(x_pos[i] - 1.5 * width, row["fa_d"], width, bottom=row["fa_p"], color=runtime_colors['fa_d'], hatch=runtime_hatches['fa_d'], alpha=runtime_alpha['fa_d'], edgecolor='black')
        ax.bar(x_pos[i] - 0.5 * width, row["fi_p"], width, color=runtime_colors['fi_p'], hatch=runtime_hatches['fi_p'], alpha=runtime_alpha['fi_p'], edgecolor='black')
        ax.bar(x_pos[i] - 0.5 * width, row["fi_d"], width, bottom=row["fi_p"], color=runtime_colors['fi_d'], hatch=runtime_hatches['fi_d'], alpha=runtime_alpha['fi_d'], edgecolor='black')
        ax.bar(x_pos[i] + 0.5 * width, row["fi_batched"], width, color=runtime_colors['fi_fused'], hatch=runtime_hatches['fi_fused'], alpha=runtime_alpha['fi_fused'], edgecolor='black')
        ax.bar(x_pos[i] + 1.5 * width, row["pod"], width, color=runtime_colors['fa_fused'], hatch=runtime_hatches['fa_fused'], alpha=runtime_alpha['fa_fused'], edgecolor='black')
        i += 1

    # Add legend entries only once
    ax.bar(0, 0, color=runtime_colors['fa_p'], label="FA_Prefill", hatch=runtime_hatches['fa_p'], alpha=runtime_alpha['fa_p'], edgecolor='black')
    ax.bar(0, 0, color=runtime_colors['fa_d'], label="FA_Decode", hatch=runtime_hatches['fa_d'], alpha=runtime_alpha['fa_d'], edgecolor='black')
    ax.bar(0, 0, color=runtime_colors['fi_p'], label="FI_Prefill", hatch=runtime_hatches['fi_p'], alpha=runtime_alpha['fi_p'], edgecolor='black')
    ax.bar(0, 0, color=runtime_colors['fi_d'], label="FI_Decode", hatch=runtime_hatches['fi_d'], alpha=runtime_alpha['fi_d'], edgecolor='black')
    ax.bar(0, 0, color=runtime_colors['fi_fused'], label="FI_Batched", hatch=runtime_hatches['fi_fused'], alpha=runtime_alpha['fi_fused'], edgecolor='black')
    ax.bar(0, 0, color=runtime_colors['fa_fused'], label=sys_label, hatch=runtime_hatches['fa_fused'], alpha=runtime_alpha['fa_fused'], edgecolor='black')

    plt.xticks(x_pos, fused_cfgs, fontsize=28)
    plt.yticks(np.arange(0, 10.1, 2), fontsize=32)
    ax.grid(axis='y', linestyle='--')
    ax.set_xlabel('Hybrid Batch Config', fontweight='bold', fontsize=28)
    plt.ylabel("Attention Time (ms)", fontweight='bold', fontsize=28)
    plt.legend(loc='upper left', ncol=1, frameon=True, fontsize=22)
    # plt.title(f"", fontweight='bold', fontsize=36)
    plt.tight_layout()
    plt.savefig(f"runtime.pdf")

def plot_runtime_normalized(df):
    fig, ax = plt.subplots(figsize=(11, 9))
    width = 0.20
    x_pos = np.arange(len(hybrid_configs))
    i = 0
    for cfg in hybrid_configs:
        row = df[df['config'] == cfg]
        scale = row["fa_p"] + row["fa_d"]
        ax.bar(x_pos[i] - 1 * width, row["fa_p"] / scale, width, color=runtime_colors['fa_p'], hatch=runtime_hatches['fa_p'], alpha=runtime_alpha['fa_p'], edgecolor='black')
        ax.bar(x_pos[i] - 1 * width, row["fa_d"] / scale, width, bottom=row["fa_p"] / scale, color=runtime_colors['fa_d'], hatch=runtime_hatches['fa_d'], alpha=runtime_alpha['fa_d'], edgecolor='black')
        ax.bar(x_pos[i] - 0 * width, row["fi_p"] / scale, width, color=runtime_colors['fi_p'], hatch=runtime_hatches['fi_p'], alpha=runtime_alpha['fi_p'], edgecolor='black')
        ax.bar(x_pos[i] - 0 * width, row["fi_d"] / scale, width, bottom=row["fi_p"] / scale, color=runtime_colors['fi_d'], hatch=runtime_hatches['fi_d'], alpha=runtime_alpha['fi_d'], edgecolor='black')
        #ax.bar(x_pos[i] + 0.5 * width, row["fi_batched"] / scale, width, color=runtime_colors['fi_fused'], hatch=runtime_hatches['fi_fused'], alpha=runtime_alpha['fi_fused'], edgecolor='black')
        ax.bar(x_pos[i] + 1 * width, row["pod"] / scale, width, color=runtime_colors['fa_fused'], hatch=runtime_hatches['fa_fused'], alpha=runtime_alpha['fa_fused'], edgecolor='black')
        i += 1

    # Add legend entries only once
    ax.bar(0, 0, color=runtime_colors['fa_p'], label="FA_Prefill", hatch=runtime_hatches['fa_p'], alpha=runtime_alpha['fa_p'], edgecolor='black')
    ax.bar(0, 0, color=runtime_colors['fa_d'], label="FA_Decode", hatch=runtime_hatches['fa_d'], alpha=runtime_alpha['fa_d'], edgecolor='black')
    ax.bar(0, 0, color=runtime_colors['fi_p'], label="FI_Prefill", hatch=runtime_hatches['fi_p'], alpha=runtime_alpha['fi_p'], edgecolor='black')
    ax.bar(0, 0, color=runtime_colors['fi_d'], label="FI_Decode", hatch=runtime_hatches['fi_d'], alpha=runtime_alpha['fi_d'], edgecolor='black')
    #ax.bar(0, 0, color=runtime_colors['fi_fused'], label="FI_Batched", hatch=runtime_hatches['fi_fused'], alpha=runtime_alpha['fi_fused'], edgecolor='black')
    ax.bar(0, 0, color=runtime_colors['fa_fused'], label=sys_label, hatch=runtime_hatches['fa_fused'], alpha=runtime_alpha['fa_fused'], edgecolor='black')

    plt.xticks(x_pos, fused_cfgs, fontsize=28)
    plt.yticks(np.arange(0, 1.3, 0.2), fontsize=32)
    ax.grid(axis='y', linestyle='--')
    ax.set_xlabel('Hybrid Batch Config', fontweight='bold', fontsize=28)
    plt.ylabel("Normalized Runtime", fontweight='bold', fontsize=28)
    #plt.legend(loc='upper left', ncol=2, frameon=True, fontsize=22)
    plt.legend(loc='upper center', bbox_to_anchor=(0.5, 1.2), ncol=3, frameon=True, fontsize=22)
    # plt.title(f"", fontweight='bold', fontsize=36)
    plt.tight_layout()
    plt.savefig(f"runtime_normalized.pdf")


df_prefill = pd.read_csv('prefill.csv', sep=';')
df_decode = pd.read_csv('decode.csv', sep=';')
df_fused = pd.read_csv('fused.csv', sep=';')
df_runtime = pd.read_csv('runtime.csv', sep=';')

plot_utilization(df_prefill, 'util-prefill.pdf', 'prefill', '')
plot_utilization(df_decode, 'util-decode.pdf', 'decode', '')
plot_utilization(df_fused, 'util-fused.pdf', 'fused', '')
plot_runtime(df_runtime)
plot_runtime_normalized(df_runtime)

==> Figures/banner/v0/plot_banner_figs.py <==
import matplotlib.pyplot as plt
import numpy as np
import seaborn as sns
import pandas as pd

plt.rcParams.update({'font.size': 28})
plt.rcParams.update({'font.family': 'Sans Serif'})

configs = ['sm-util', 'dram-util']

legends = {
    'sm-util': 'SM Utilization',
    'dram-util': 'DRAM BW Utilization'
}

colors = {
    'sm-util': 'green',
    'dram-util': 'chocolate'
}

linestyles = {
    'sm-util': '-',
    'dram-util': '--'
}

markerstyles = {
    'sm-util': 'o',
    'dram-util': 's'
}

titles = {
    'prefill': 'Prefill (FlashAttention)',
    'decode': 'Decode (FlashAttention)',
    'fused': 'POD-Attention'
}

p_cl = [1024, 2048, 4096, 8192, 16384]
p_x_ticks = ['1K', '2K', '4K', '8K', '16K']

d_bs = [16, 32, 64, 128, 256]

# fused_cfgs = ['(1K, 32)', '(2K, 64)', '(4K, 128)', '(8K, 256)']
fused_cfgs = ['C0', 'C1', 'C2']

def plot_utilization(df, figname, version, title):
    plt.figure(figsize=(10, 7))
    x_ticks = np.arange(len(df['cl'])) if version == 'prefill' else np.arange(len(df['bs']))
    for i, cfg in enumerate(configs):
        plt.plot(x_ticks, df[cfg], label=legends[cfg], color=colors[cfg], linestyle = linestyles[cfg], linewidth=4, marker=markerstyles[cfg], markersize=10)

    x_label = 'Context Length' if version == 'prefill' else \
                'Batch Size' if version == 'decode' else \
                'Hybrid Batch Config'
    plt.xlabel(x_label, fontsize=28, fontweight='bold')
    plt.ylabel('Utilization (%)', fontsize=28, fontweight='bold')
    x_tick_labels = p_x_ticks if version == 'prefill' else \
                    d_bs if version == 'decode' else \
                    fused_cfgs
    plt.xticks(ticks=x_ticks, labels=x_tick_labels, fontsize=28)
    plt.yticks(np.arange(0, 110, 20))
    plt.grid()
    l_pos = 'lower right' if version == 'fused' else 'best'
    plt.legend(loc=l_pos, fontsize=28)
    plt.title(titles[version], fontsize=28, fontweight='bold')
    plt.tight_layout()
    plt.savefig(figname)

h_cl = [1024, 2048, 4096]
h_bs = [224, 224, 240]

hybrid_configs = {
    'c0': {'p_cs': 1024, 'p_cl': 11264, 'd_cl': 11264, 'd_bs': 84},
    'c1': {'p_cs': 2048, 'p_cl': 6144, 'd_cl': 6144, 'd_bs': 172},
    'c2': {'p_cs': 3072, 'p_cl': 6144, 'd_cl': 6144, 'd_bs': 172}
}

runtime_colors = {
    'fa_p': 'cadetblue',
    'fa_d': 'cadetblue',
    'fi_p': 'chocolate',
    'fi_d': 'chocolate',
    'fi_fused': 'plum',
    'fa_fused': 'lightgreen'
}

runtime_hatches = {
    'fa_p': '',
    'fa_d': '//',
    'fi_p': '',
    'fi_d': '\\\\',
    'fi_fused': '--',
    'fa_fused': ''
}

runtime_alpha = {
    'fa_p': 0.6,
    'fa_d': 0.6,
    'fi_p': 0.6,
    'fi_d': 0.6,
    'fi_fused': 0.6,
    'fa_fused': 0.6
}


def plot_runtime(df):
    fig, ax = plt.subplots(figsize=(10, 7))
    width = 0.20
    x_pos = np.arange(len(h_bs))
    i = 0
    for cfg in hybrid_configs:
        p_cs, p_cl, d_cl, d_bs = hybrid_configs[cfg]['p_cs'], hybrid_configs[cfg]['p_cl'], hybrid_configs[cfg]['d_cl'], hybrid_configs[cfg]['d_bs']
        row = df[(df["cs"] == p_cs) & (df["kv_len"] == p_cl) & (df["cl"] == d_cl) & (df["bs"] == d_bs)]
        ax.bar(x_pos[i] - 1.5 * width, row["fa_p"], width, color=runtime_colors['fa_p'], hatch=runtime_hatches['fa_p'], alpha=runtime_alpha['fa_p'], edgecolor='black')
        ax.bar(x_pos[i] - 1.5 * width, row["fa_d"], width, bottom=row["fa_p"], color=runtime_colors['fa_d'], hatch=runtime_hatches['fa_d'], alpha=runtime_alpha['fa_d'], edgecolor='black')
        ax.bar(x_pos[i] - 0.5 * width, row["fi_p"], width, color=runtime_colors['fi_p'], hatch=runtime_hatches['fi_p'], alpha=runtime_alpha['fi_p'], edgecolor='black')
        ax.bar(x_pos[i] - 0.5 * width, row["fi_d"], width, bottom=row["fi_p"], color=runtime_colors['fi_d'], hatch=runtime_hatches['fi_d'], alpha=runtime_alpha['fi_d'], edgecolor='black')
        ax.bar(x_pos[i] + 0.5 * width, row["fi_fused"], width, color=runtime_colors['fi_fused'], hatch=runtime_hatches['fi_fused'], alpha=runtime_alpha['fi_fused'], edgecolor='black')
        ax.bar(x_pos[i] + 1.5 * width, row["fa_fused"], width, color=runtime_colors['fa_fused'], hatch=runtime_hatches['fa_fused'], alpha=runtime_alpha['fa_fused'], edgecolor='black')
        i += 1

    # Add legend entries only once
    ax.bar(0, 0, color=runtime_colors['fa_p'], label="FA_prefill", hatch=runtime_hatches['fa_p'], alpha=runtime_alpha['fa_p'], edgecolor='black')
    ax.bar(0, 0, color=runtime_colors['fa_d'], label="FA_decode", hatch=runtime_hatches['fa_d'], alpha=runtime_alpha['fa_d'], edgecolor='black')
    ax.bar(0, 0, color=runtime_colors['fi_p'], label="FI_prefill", hatch=runtime_hatches['fi_p'], alpha=runtime_alpha['fi_p'], edgecolor='black')
    ax.bar(0, 0, color=runtime_colors['fi_d'], label="FI_decode", hatch=runtime_hatches['fi_d'], alpha=runtime_alpha['fi_d'], edgecolor='black')
    ax.bar(0, 0, color=runtime_colors['fi_fused'], label="FI_fused", hatch=runtime_hatches['fi_fused'], alpha=runtime_alpha['fi_fused'], edgecolor='black')
    ax.bar(0, 0, color=runtime_colors['fa_fused'], label="Fused (ours)", hatch=runtime_hatches['fa_fused'], alpha=runtime_alpha['fa_fused'], edgecolor='black')

    plt.xticks(x_pos, fused_cfgs, fontsize=28)
    plt.yticks(np.arange(0, 4.1, 0.8), fontsize=32)
    ax.grid(axis='y', linestyle='--')
    ax.set_xlabel('Hybrid Batch Config', fontweight='bold', fontsize=28)
    plt.ylabel("Attention Time (ms)", fontweight='bold', fontsize=28)
    plt.legend(loc='upper left', ncol=2, frameon=True, fontsize=23)
    # plt.title(f"", fontweight='bold', fontsize=36)
    plt.tight_layout()
    plt.savefig(f"runtime_banner.pdf")

df_prefill = pd.read_csv('prefill.csv', sep=';')
df_decode = pd.read_csv('decode.csv', sep=';')
df_fused = pd.read_csv('fused.csv', sep=';')
df_runtime = pd.read_csv('a100_llama3_8b_tp2.csv', sep=';')

plot_utilization(df_prefill, 'util-prefill.pdf', 'prefill', '')
plot_utilization(df_decode, 'util-decode.pdf', 'decode', '')
plot_utilization(df_fused, 'util-fused.pdf', 'fused', '')
plot_runtime(df_runtime)

==> Figures/design-tile-effect/plot_tile_effect.py <==
import matplotlib.pyplot as plt
import numpy as np
import seaborn as sns
import pandas as pd

plt.rcParams.update({'font.size': 28})
plt.rcParams.update({'font.family': 'Sans Serif'})

legends = {
    'sm-util': 'SM Utilization',
    'dram-util': 'DRAM Utilization'
}

colors = {
    '8': 'tab:green',
    '16': 'tab:orange',
    '32': 'tab:blue'
}

linestyles = {
    '8': '-',
    '16': '--',
    '32': '-.'
}

markerstyles = {
    '8': 'o',
    '16': 's',
    '32': '^'
}

titles = {
    'compute': 'Compute Utilization',
    'dram': 'DRAM Utilization'
}

d_bs = [16, 32, 64, 128, 256]
batch_sizes = ['8', '16', '32']

def plot_utilization(df, figname, version):
    plt.figure(figsize=(10, 7))
    x_ticks = np.arange(len(df['tile_dim']))
    for i, bs in enumerate(batch_sizes):
        plt.plot(x_ticks, df[bs], label=bs, color=colors[bs], linestyle = linestyles[bs], linewidth=4, marker=markerstyles[bs], markersize=10)
        # plt.plot(x_ticks, df[bs], label=bs)

    plt.xlabel('Tile Dimension (Q, K/V)', fontsize=32, fontweight='bold')
    y_label = 'Compute Utilization (%)' if version == 'compute' else 'HBM BW Utilization (%)'
    plt.ylabel(y_label, fontsize=28, fontweight='bold')
    x_tick_labels = df['tile_dim']
    plt.xticks(ticks=x_ticks, labels=x_tick_labels, fontsize=30)
    plt.yticks(np.arange(0, 110, 20))
    plt.grid()
    plt.legend(loc='best', ncol=3, fontsize=28)
    plt.title('context length = 4K', fontsize=28, fontweight='bold')
    plt.tight_layout()
    plt.savefig(figname)

df_compute = pd.read_csv('compute.csv', sep=';')
df_dram = pd.read_csv('dram.csv', sep=';')
plot_utilization(df_compute, 'util-compute.pdf', 'compute')
plot_utilization(df_dram, 'util-dram.pdf', 'dram')

==> Figures/eval-ablation-scheduling/plot_perf.py <==
import matplotlib.pyplot as plt
import numpy as np
import seaborn as sns
import pandas as pd

plt.rcParams.update({'font.size': 28})
plt.rcParams.update({'font.family': 'Sans Serif'})

configs = ['equal-llama', 'proportional-llama', 'equal-yi', 'proportional-yi']

legends = {
    'equal-llama': 'Llama-3-8B (50:50)',
    'proportional-llama': 'Llama-3-8B (proportional)',
    'equal-yi': 'Yi-6B (50:50)',
    'proportional-yi': 'Yi-6B (proportional)'
}

colors = {
    'equal-llama': 'tab:orange',
    'proportional-llama': 'tab:blue',
    'equal-yi': 'tab:cyan',
    'proportional-yi': 'tab:purple'
}

linestyles = {
    'equal-llama': '-',
    'proportional-llama': '-',
    'equal-yi': '--',
    'proportional-yi': '--'
}

markerstyles = {
    'equal-llama': 'o',
    'proportional-llama': 's',
    'equal-yi': 'o',
    'proportional-yi': 's'
}

def plot_perf(df, figname):
    plt.figure(figsize=(16, 6.5))
    x_ticks = np.arange(len(df['bs']))
    for i, cfg in enumerate(configs):
        plt.plot(x_ticks, df[cfg], label=legends[cfg], color=colors[cfg], linestyle = linestyles[cfg], linewidth=3, marker=markerstyles[cfg], markersize=10)

    x_label = 'Batch Size'
    plt.xlabel(x_label, fontsize=32, fontweight='bold')
    plt.ylabel('Time (ms)', fontsize=32, fontweight='bold')
    x_tick_labels = df['bs'].tolist()
    plt.xticks(ticks=x_ticks, labels=x_tick_labels, fontsize=32)
    plt.yticks(np.arange(0, 7, 1), fontsize=32)
    plt.grid()
    plt.legend(loc='best', fontsize=30, ncol=2)
    #plt.title('Llama-3-8B (TP-2)', fontsize=22, fontweight='bold')
    plt.tight_layout()
    plt.savefig(figname)

df = pd.read_csv('data.csv', sep='\t')
plot_perf(df, 'perf-ablation.pdf')

==> Figures/eval-attention-sweep/plot.py <==
import regex as re
import matplotlib.pyplot as plt
import numpy as np
import csv
import argparse

parser = argparse.ArgumentParser(description='Plotting script for FlashAttention')
parser.add_argument('--sysname', type=str, default='pod', help='Input CSV file')
args = parser.parse_args()
sysname = 'POD' if args.sysname == 'pod' else 'SANGAM'

#model;cl;cs;kv_len;chunk_id;bs;fa_p;fa_d;fa_serial;fa_stream;fi_p;fi_d;fi_serial;fi_batched;HFuse;fa_fused;best_fused_op;speedup_fa_serial;
# Define the regex pattern for the header
header_pattern = re.compile(r'.*;.*;.*;.*;.*;.*;(.*);(.*);(.*);(.*);.*;.*;(.*);(.*);(.*);(.*);.*;.*;')

# Load data from CSV file
csv_file_path = 'data.csv'  # Update with your CSV file path
filter_path = 'data_filtered.csv'  # Update with your CSV file path

peak = []
fa_serial = []
fa_stream = []
fi_serial = []
fi_batched = []
hfuse = []
fa_fused = []
with open(filter_path, 'w', newline='') as filterfile:
    with open(csv_file_path, newline='') as csvfile:
        skip = 0
        for line in csvfile:
            # Skip first line
            if skip == 0:
                filterfile.write(line)
                skip = 1
                continue
            match = header_pattern.search(line)
            if match:
                # Filter
                fa_p = float(match.group(1))
                fa_d = float(match.group(2))
                fa_s = float(match.group(3))

                if(fa_p < 0.2 * fa_s or fa_d < 0.2 * fa_s):
                    continue
                # Append to results
                peak.append(max(fa_p, fa_d) + (0.1 * min(fa_p, fa_d)))
                fa_serial.append(float(match.group(3)))
                fa_stream.append(float(match.group(4)))
                fi_serial.append(float(match.group(5)))
                fi_batched.append(float(match.group(6)))
                hfuse.append(float(match.group(7)))
                fa_fused.append(float(match.group(8)))
            filterfile.write(line)

speedup = []
#speedup.append([i / j for i, j in zip(fa_serial, peak)])
speedup.append([i / j for i, j in zip(fa_serial, fa_stream)])
speedup.append([i / j for i, j in zip(fa_serial, fi_serial)])
speedup.append([i / j for i, j in zip(fa_serial, fi_batched)])
speedup.append([i / j for i, j in zip(fa_serial, hfuse)])
speedup.append([i / j for i, j in zip(fa_serial, fa_fused)])

schemes = [
    'fa_streams',
    'fi_serial',
    'fi_fused',
    'Hfuse',
    'fa_fused',
]

colors = {
    'fa_streams': 'tab:brown',
    'fi_serial': 'cadetblue',
    'fi_fused': 'tab:purple',
    'Hfuse': 'tab:red',
    'fa_fused': 'tab:green'
}

labels = {
    'fa_streams': 'FA_Streams',
    'fi_serial': 'FI_Serial',
    'fi_fused': 'FI_Batched',
    'Hfuse': 'FA_HFuse',
    'fa_fused': sysname
}


#titles = data[0]
#values = np.transpose(data[1:])

# Create the violin plot
plt.figure(figsize=(18, 7))
#fig, axs = plt.subplots(nrows=1, ncols=1, figsize=(10, 4))
axs = ['a']
axs[0] = plt.subplot(111)
# plot violin plot
vp = axs[0].violinplot(speedup,
                  showmeans=False,
                  showmedians=True)
#axs[0].set_title('Violin plot')

# plot box plot
#axs[1].boxplot(speedup)
#axs[1].set_title('Box plot')

lines = ['cbars', 'cmaxes', 'cmedians', 'cmins']

# adding horizontal grid lines
for ax in axs:
    ax.yaxis.grid(True)
    ax.set_xticks([y + 1 for y in range(len(speedup))],
                  labels=[labels[i] for i in schemes],
                  fontsize=30)
    for line in lines:
        vp[line].set_color("black")
        vp[line].set_alpha(0.5)
        vp[line].set_linewidth(2.0)

    x_vals = np.array(ax.get_xlim())
    y_vals = 1 + 0 * x_vals
    plt.plot(x_vals, y_vals, '-', color='black', linewidth=2.5)

    vals = ax.get_yticks()
    ax.set_yticklabels(['{:.0%}'.format(x - 1.0) for x in vals],
                       fontsize=26)
    
    #ax.set_xlabel('')
    ax.set_ylabel('Speedup over FA_Serial', fontsize=30, fontweight='bold')
    for it, title in enumerate(schemes):
        vp['bodies'][it].set_facecolor(colors[title])
        vp['bodies'][it].set_alpha(0.75)
        #vp['bodies'][it].set_label(labels[title])
# Show the plot
#plt.show()
plt.savefig('image.pdf', bbox_inches='tight', pad_inches=0) 
# Save the plot to a file
#output_file_path = '/Users/akamath/Documents/POD/violin_plot.png'  # Update with your desired output file path
#plt.savefig(output_file_path)

==> Figures/eval-attention/calc_speedup.py <==
import csv
import pandas as pd

df =  pd.read_csv('llama-3-8b.csv', sep=';')
fa_streams_total = round(df['fa_streams'].sum(), 2)
fa_fused_total = round(df['fa_fused'].sum(), 2)
print(fa_streams_total, fa_fused_total, round(fa_streams_total / fa_fused_total, 2))

df['fused_vs_streams'] = df['fa_streams'] / df['fa_fused']
print(df['fused_vs_streams'].tolist())

==> Figures/eval-attention/plot_attention.py <==
import matplotlib.pyplot as plt
import numpy as np
import seaborn as sns
import pandas as pd

plt.rcParams.update({'font.size': 28})
plt.rcParams.update({'font.family': 'Sans Serif'})

configs = ['fa_p', 'fa_d', 'fi_p', 'fi_d', 'fa_streams', 'fi_fused', 'fa_fused']

labels = {
    'fa_p': 'FA_Prefill',
    'fa_d': 'FA_Decode',
    'fi_p': 'FI_Prefill',
    'fi_d': 'FI_Decode',
    'fa_streams': 'FA_Streams',
    'fi_fused': 'FI_Batched',
    'fa_fused': 'POD'
}

colors = {
    'fa_p': 'tab:orange',
    'fa_d': 'tab:orange',
    'fi_p': 'tab:cyan',
    'fi_d': 'tab:cyan',
    'fa_streams': 'tab:brown',
    'fi_fused': 'tab:purple',
    'fa_fused': 'tab:green'
}

hatches = {
    'fa_p': '',
    'fa_d': '/',
    'fi_p': '',
    'fi_d': '\\',
    'fa_streams': 'x',
    'fi_fused': '-',
    'fa_fused': ''
}

alpha = {
    'fa_p': 0.6,
    'fa_d': 0.6,
    'fi_p': 0.6,
    'fi_d': 0.6,
    'fa_streams': 0.6,
    'fi_fused': 0.6,
    'fa_fused': 0.6
}


def plot_runtime(df, model):
    chunks = df['chunk_id'].unique()
    fig, ax = plt.subplots(figsize=(40, 9))
    width = 0.4
    x_pos = np.arange(len(chunks)) * 2.5
    #x_pos = np.arange(len(chunks))
    ax.bar(x_pos - 2 * width, df["fa_p"], width, color=colors['fa_p'], hatch=hatches['fa_p'], alpha=alpha['fa_p'], edgecolor='black', label=labels['fa_p'])
    ax.bar(x_pos - 2 * width, df["fa_d"], width, bottom=df["fa_p"], color=colors['fa_d'], hatch=hatches['fa_d'], alpha=alpha['fa_d'], edgecolor='black', label=labels['fa_d'])
    ax.bar(x_pos - 1 * width, df["fa_streams"], width, color=colors['fa_streams'], hatch=hatches['fa_streams'], alpha=alpha['fa_streams'], edgecolor='black', label=labels['fa_streams'])
    ax.bar(x_pos - 0 * width, df["fi_p"], width, color=colors['fi_p'], hatch=hatches['fi_p'], alpha=alpha['fi_p'], edgecolor='black', label=labels['fi_p'])
    ax.bar(x_pos - 0 * width, df["fi_d"], width, bottom=df["fi_p"], color=colors['fi_d'], hatch=hatches['fi_d'], alpha=alpha['fi_d'], edgecolor='black', label=labels['fi_d'])
    ax.bar(x_pos + 1 * width, df["fi_fused"], width, color=colors['fi_fused'], hatch=hatches['fi_fused'], alpha=alpha['fi_fused'], edgecolor='black', label=labels['fi_fused'])
    ax.bar(x_pos + 2 * width, df["fa_fused"], width, color=colors['fa_fused'], hatch=hatches['fa_fused'], alpha=alpha['fa_fused'], edgecolor='black', label=labels['fa_fused'])

    plt.xticks(x_pos, chunks, fontsize=36)
    plt.yticks(np.arange(0, 3.3, 0.4), fontsize=36)
    ax.grid(axis='y', linestyle='--')
    ax.set_xlabel('Iterations Corresponding to Chunked-Prefills of a Single Request', fontweight='bold', fontsize=36)
    plt.ylabel("Attention Time (ms)", fontweight='bold', fontsize=36)
    plt.legend(loc='upper left', ncol=7, frameon=True, fontsize=34)
    # plt.title(f"", fontweight='bold', fontsize=36)
    plt.tight_layout()
    plt.savefig(f"{model}_chunked_pd_attn.pdf")

def plot_runtime_single_column(df, model):
    chunks = df['chunk_id'].unique()
    fig, ax = plt.subplots(figsize=(20, 10))
    width = 0.4
    x_pos = np.arange(len(chunks)) * 2.5
    #x_pos = np.arange(len(chunks))
    ax.bar(x_pos - 2 * width, df["fa_p"], width, color=colors['fa_p'], hatch=hatches['fa_p'], alpha=alpha['fa_p'], edgecolor='black', label=labels['fa_p'])
    ax.bar(x_pos - 2 * width, df["fa_d"], width, bottom=df["fa_p"], color=colors['fa_d'], hatch=hatches['fa_d'], alpha=alpha['fa_d'], edgecolor='black', label=labels['fa_d'])
    ax.bar(x_pos - 1 * width, df["fa_streams"], width, color=colors['fa_streams'], hatch=hatches['fa_streams'], alpha=alpha['fa_streams'], edgecolor='black', label=labels['fa_streams'])
    ax.bar(x_pos - 0 * width, df["fi_p"], width, color=colors['fi_p'], hatch=hatches['fi_p'], alpha=alpha['fi_p'], edgecolor='black', label=labels['fi_p'])
    ax.bar(x_pos - 0 * width, df["fi_d"], width, bottom=df["fi_p"], color=colors['fi_d'], hatch=hatches['fi_d'], alpha=alpha['fi_d'], edgecolor='black', label=labels['fi_d'])
    ax.bar(x_pos + 1 * width, df["fi_fused"], width, color=colors['fi_fused'], hatch=hatches['fi_fused'], alpha=alpha['fi_fused'], edgecolor='black', label=labels['fi_fused'])
    ax.bar(x_pos + 2 * width, df["fa_fused"], width, color=colors['fa_fused'], hatch=hatches['fa_fused'], alpha=alpha['fa_fused'], edgecolor='black', label=labels['fa_fused'])

    plt.xticks(x_pos, chunks, fontsize=36)
    plt.yticks(np.arange(0, 5.1, 1), fontsize=36)
    ax.grid(axis='y', linestyle='--')
    ax.set_xlabel('Hybrid Batches', fontweight='bold', fontsize=36)
    plt.ylabel("Attention Time (ms)", fontweight='bold', fontsize=36)
    plt.legend(loc='upper left', ncol=3, frameon=False, fontsize=34)
    # plt.title(f"", fontweight='bold', fontsize=36)
    plt.tight_layout()
    plt.savefig(f"{model}_chunked_pd_attn.pdf")


df_yi = pd.read_csv('yi-6b.csv', sep=';')
df_llama2 = pd.read_csv('llama-2-7b.csv', sep=';')
df_llama3 = pd.read_csv('llama-3-8b-tp8-4k.csv', sep=';')

plot_runtime(df_yi, 'yi')
plot_runtime(df_llama2, 'llama2')
plot_runtime_single_column(df_llama3, 'llama3')


==> Figures/eval-attn-speedup/plot_attn_speedup.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import seaborn as sns
import sys

plt.rcParams.update({'font.size': 28})
plt.rcParams.update({'font.family': 'Sans Serif'})

#hatches = ['\\\\', '--', '//', '', 'xx', '\\\\']
#colors = ['chocolate', 'cadetblue', 'wheat', 'gray', 'lightgreen']

opacity=0.65

colors = {
    'FI_Paged': 'chocolate',
    'FA_Paged': 'cadetblue',
    'FA_vAttention': 'lightgreen',
}

hatches = {
    'FI_Paged': '-',
    'FA_Paged': '\\',
    'FA_vAttention': '',
}

final_model_names = {
    'llama-2-7b-tp8': 'Llama-2-7B',
    'llama-3-8b-tp8': 'Llama-3-8B',
    'yi-34b-tp8': 'Yi-34B',
    'llama-3-70b-tp8': 'Llama-3-70B',
}

def get_yticks():
    return np.arange(0, 2.2, 0.25)

context_lens = {
    'llama-2-7b-tp8': [4096],
    'llama-3-8b-tp8': [4096],
    'yi-34b-tp8': [2048],
    'llama-3-70b-tp8': [2048],
}

batch_sizes = {
    'llama-2-7b-tp8': [32, 48, 56, 64, 80, 96, 128, 256],
    'llama-3-8b-tp8': [64, 128, 224, 256, 320, 400, 512, 880],
    'yi-34b-tp8': [64, 128, 208, 240, 320, 400, 512, 880],
    'llama-3-70b-tp8': [64, 128, 208, 272, 320, 400, 512, 720],
}

def plt_figure(df, model, xlabel, ylabel, yticks, legend):
    fig, ax = plt.subplots(figsize=(16, 10))
    width = 0.20
    model_batch_sizes = batch_sizes[model]
    model_context_lens = context_lens[model]
    df = df[df["bs"].isin(model_batch_sizes)]
    df = df[df["cl"].isin(model_context_lens)]
    x_pos = np.arange(len(model_batch_sizes))
    ax.bar(x_pos - width, df["speedup_fa_serial"], width, label="FA_serial", color='wheat', hatch='', alpha=opacity, edgecolor='black')
    ax.bar(x_pos + 0 * width, df["speedup_fi_serial"], width, label="FI_serial", color='cadetblue', hatch='/', alpha=opacity, edgecolor='black')
    ax.bar(x_pos + width, df["speedup_fi_fused"], width, label="FI_fused", color='chocolate', hatch='\\', alpha=opacity, edgecolor='black')
    plt.xticks(x_pos, model_batch_sizes, fontsize=36)
    plt.yticks(yticks, fontsize=36)
    ax.grid(axis='y', linestyle='--')
    if xlabel:
        ax.set_xlabel('Decode Batch Size', fontweight='bold', fontsize=36)
    if ylabel:
        plt.ylabel("Speedup", fontweight='bold', fontsize=40)
    if legend:
        plt.legend(loc='upper right', ncol=3, frameon=False, fontsize=36)
    plt.title(f"{final_model_names[model]} (context length = {model_context_lens[0]})", fontweight='bold', fontsize=36)
    plt.tight_layout()
    plt.savefig(f"{final_model_names[model]}.pdf")

def plot_runtime_overhead():
    models = ["llama-2-7b-tp8", "llama-3-8b-tp8", "yi-34b-tp8", "llama-3-70b-tp8"]
    df = pd.read_csv("fused_fa_fi_a100.csv", sep=";")
    for model in models:
        df1 = df[df["model"] == model]
        yticks = get_yticks()
        xlabel, ylabel, legend = True, True, True
        plt_figure(df1, model, xlabel, ylabel, yticks, legend)

plot_runtime_overhead()

==> Figures/eval-attn-speedup/plot_chunk_attn_latency.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import seaborn as sns
import sys

plt.rcParams.update({'font.size': 28})
plt.rcParams.update({'font.family': 'Sans Serif'})

#hatches = ['\\\\', '--', '//', '', 'xx', '\\\\']
#colors = ['chocolate', 'cadetblue', 'wheat', 'gray', 'lightgreen']

opacity=0.65

final_model_names = {
    'llama-2-7b-tp8': 'Llama-2-7B',
    'llama-3-8b-tp8': 'Llama-3-8B',
    'yi-34b-tp8': 'Yi-34B',
    'llama-3-70b-tp8': 'Llama-3-70B',
}

context_lens = {
    "llama-2-7b-tp8": 24576,
    "llama-3-8b-tp8": 20480,
    "yi-34b-tp8": 12288,
    "llama-3-70b-tp8": 8192,
}

batch_sizes = {
    "llama-2-7b-tp8": 46,
    "llama-3-8b-tp8": 224,
    "yi-34b-tp8": 183,
    "llama-3-70b-tp8": 180,
}

chunk_sizes = {
    "llama-2-7b-tp8": 4096,
    "llama-3-8b-tp8": 4096,
    "yi-34b-tp8": 2048,
    "llama-3-70b-tp8": 2048,
}

chunk_ids = {
    "llama-2-7b-tp8": [0, 1, 2, 3, 4, 5],
    "llama-3-8b-tp8": [0, 1, 2, 3, 4],
    'yi-34b-tp8': [0, 1, 2, 3, 4, 5],
    "llama-3-70b-tp8": [0, 1, 2, 3],
}

yticks_attn = {
    "llama-2-7b-tp8": np.arange(0, 4.9, 0.6),
    "llama-3-8b-tp8": np.arange(0, 4.9, 0.6),
    "yi-34b-tp8": np.arange(0, 2.5, 0.4),
    "llama-3-70b-tp8": np.arange(0, 1.6, 0.3),
}

yticks_per_layer = {
    "llama-2-7b-tp8": np.arange(0, 7.5, 0.9),
    "llama-3-8b-tp8": np.arange(0, 7.5, 0.9),
    "yi-34b-tp8": np.arange(0, 3.9, 0.6),
    "llama-3-70b-tp8": np.arange(0, 2.5, 0.4),
}


def plt_attn_latency(df, model, cl, cs, bs):
    fig, ax = plt.subplots(figsize=(16, 9))
    width = 0.20
    df = df[(df["cl"] == cl) & (df["bs"] == bs) & (df["cs"] == cs)]
    x_pos = np.arange(len(chunk_ids[model]))
    ax.bar(x_pos - 1.5 * width, df["fa_serial"], width, label="FA_serial", color='wheat', hatch='', alpha=opacity, edgecolor='black')
    ax.bar(x_pos - 0.5 * width, df["fi_serial"], width, label="FI_serial", color='cadetblue', hatch='/', alpha=opacity, edgecolor='black')
    ax.bar(x_pos + 0.5 * width, df["fi_fused"], width, label="FI_fused", color='chocolate', hatch='\\', alpha=opacity, edgecolor='black')
    ax.bar(x_pos + 1.5 * width, df["fa_fused"], width, label="Ours", color='lightgreen', hatch='', alpha=opacity, edgecolor='black')
    plt.xticks(x_pos, chunk_ids[model], fontsize=32)
    plt.yticks(yticks_attn[model], fontsize=32)
    ax.grid(axis='y', linestyle='--')
    ax.set_xlabel('Chunk Id', fontweight='bold', fontsize=36)
    plt.ylabel("Attention Time (ms)", fontweight='bold', fontsize=36)
    plt.legend(loc='upper left', ncol=4, frameon=True, fontsize=28)
    # total batch size is 1 higher beacause of a chunked prefill
    plt.title(f"{final_model_names[model]} (seq_len={cl // 1024}K, chunk_size={cs}, batch_size={bs + 1})", fontweight='bold', fontsize=28)
    plt.tight_layout()
    plt.savefig(f"attn_naive_fusion_{final_model_names[model]}_cl_{cl}_cs_{cs}_bs_{bs}.pdf")

def plt_per_layer_latency(df, model, cl, cs, bs):
    fig, ax = plt.subplots(figsize=(16, 9))
    width = 0.20
    df = df[(df["cl"] == cl) & (df["bs"] == bs) & (df["cs"] == cs)]
    x_pos = np.arange(len(chunk_ids[model]))
    ax.bar(x_pos - 1.5 * width, df["fa_serial"] * 1.5, width, label="FA_serial", color='wheat', hatch='', alpha=opacity, edgecolor='black')
    ax.bar(x_pos - 0.5 * width, df["fi_serial"] * 1.5, width, label="FI_serial", color='cadetblue', hatch='/', alpha=opacity, edgecolor='black')
    ax.bar(x_pos + 0.5 * width, df["fi_fused"] * 1.5, width, label="FI_fused", color='chocolate', hatch='\\', alpha=opacity, edgecolor='black')
    ax.bar(x_pos + 1.5 * width, df["fa_fused"] * 1.5, width, label="Ours", color='lightgreen', hatch='', alpha=opacity, edgecolor='black')
    plt.xticks(x_pos, chunk_ids[model], fontsize=32)
    plt.yticks(yticks_per_layer[model], fontsize=32)
    ax.grid(axis='y', linestyle='--')
    ax.set_xlabel('Chunk Id', fontweight='bold', fontsize=36)
    plt.ylabel("Per-layer Time (ms)", fontweight='bold', fontsize=36)
    plt.legend(loc='upper left', ncol=4, frameon=True, fontsize=28)
    # total batch size is 1 higher beacause of a chunked prefill
    plt.title(f"{final_model_names[model]} (seq_len={cl // 1024}K, chunk_size={cs}, batch_size={bs + 1})", fontweight='bold', fontsize=28)
    plt.tight_layout()
    plt.savefig(f"per_layer_naive_fusion_{final_model_names[model]}_cl_{cl}_cs_{cs}_bs_{bs}.pdf")

def plot_runtime_overhead():
    models = ["llama-2-7b-tp8", "llama-3-8b-tp8", "yi-34b-tp8", "llama-3-70b-tp8"]
    df = pd.read_csv("chunking_fusedattn_a100.csv", sep=";")
    for model in models:
        cl, bs, cs = context_lens[model], batch_sizes[model], chunk_sizes[model]
        df1 = df[(df["model"] == model) & (df["cl"] == cl) & (df["bs"] == bs) & (df["cs"] == cs)]
        plt_attn_latency(df1, model, cl, cs, bs)
        plt_per_layer_latency(df1, model, cl, cs, bs)

plot_runtime_overhead()

==> Figures/eval-offline/plot.py <==
import matplotlib.pyplot as plt
import numpy as np
import seaborn as sns
import pandas as pd
import argparse

parser = argparse.ArgumentParser(description='Plotting script for FlashAttention')
parser.add_argument('--sysname', type=str, default='pod', help='Input CSV file')
args = parser.parse_args()
sysname = 'Sarathi + POD' if args.sysname == 'pod' else 'Sarathi + SANGAM'

plt.rcParams.update({'font.size': 28})
plt.rcParams.update({'font.family': 'Sans Serif'})

cfgs = ['vllm', 'sarathi', 'pod']
models=['Yi-6B', 'Llama-2-7B', 'Llama-3-8B']

labels = {
    'vllm': 'vLLM (original)',
    'sarathi': 'Sarathi',
    'pod': sysname
}

colors = {
    'vllm': 'cadetblue',
    'sarathi': 'chocolate',
    'pod': 'lightgreen'
}

hatches = {
    'vllm': '-',
    'sarathi': '/',
    'pod': ''
}

def plot_runtime(df):
    fig, ax = plt.subplots(figsize=(12, 5.5))
    width = 0.20
    x_pos = np.arange(len(models))
    
    for i, cfg in enumerate(cfgs):
        bars = ax.bar(x_pos + i * width, df[cfg], width, color=colors[cfg], label=labels[cfg], alpha=0.7, edgecolor='black', hatch=hatches[cfg])
        for bar in bars:
            yval = bar.get_height()
            ax.text(bar.get_x() + bar.get_width() / 2, yval, round(yval, 2), ha='center', va='bottom', fontsize=20)
    
    plt.xticks(x_pos + width, models, fontsize=28)
    plt.yticks(np.arange(0, 43, 6), fontsize=28)
    ax.grid(axis='y', linestyle='--')
    plt.ylabel("Requests per minute", fontweight='bold', fontsize=24)
    plt.legend(loc='upper center', bbox_to_anchor=(0.5, 1.25), ncol=3, frameon=True, fontsize=22)
    plt.tight_layout()
    plt.tight_layout()
    plt.savefig("throughput.pdf")

df = pd.read_csv('data.csv', sep=';')
plot_runtime(df)

==> Figures/eval-pd-static/plot.py <==
import matplotlib.pyplot as plt
import numpy as np
import seaborn as sns
import pandas as pd
import argparse

parser = argparse.ArgumentParser(description='Plotting script for FlashAttention')
parser.add_argument('--sysname', type=str, default='pod', help='Input CSV file')
args = parser.parse_args()
sysname = 'Sarathi + POD' if args.sysname == 'pod' else 'Sarathi + SANGAM'

plt.rcParams.update({'font.size': 28})
plt.rcParams.update({'font.family': 'Sans Serif'})

configs = ['fa_serial', 'fa_pod']

legends = {
    'fa_serial': 'Sarathi',
    'fa_streams': 'Sarathi + FA_Streams',
    'fa_pod': sysname
}

colors = {
    'fa_serial': 'tab:orange',
    'fa_streams': 'tab:brown',
    'fa_pod': 'tab:green'
}

linestyles = {
    'fa_serial': '-',
    'fa_streams': '--',
    'fa_pod': '-.'
}

markerstyles = {
    'fa_serial': 'o',
    'fa_streams': 's',
    'fa_pod': 'D'
}

def plot_perf(df, figname, version, title):
    plt.figure(figsize=(12, 6))
    x_ticks = np.arange(len(df['pd']))
    for i, cfg in enumerate(configs):
        plt.plot(x_ticks, df[cfg], label=legends[cfg], color=colors[cfg], linestyle = linestyles[cfg], linewidth=3, marker=markerstyles[cfg], markersize=6)

    x_label = 'Prefill:Decode Token Ratio'
    plt.xlabel(x_label, fontsize=22, fontweight='bold')
    plt.ylabel('Requests per minute', fontsize=22, fontweight='bold')
    x_tick_labels = df['pd'].tolist()
    plt.xticks(ticks=x_ticks, labels=x_tick_labels, fontsize=22)
    plt.yticks(np.arange(0, 41, 8))
    plt.grid()
    #l_pos = 'lower right' if version == 'fused' else 'best'
    plt.axvspan(0, 2, color='lightblue', alpha=0.3)
    plt.axvspan(2, 6, color='lightgreen', alpha=0.3)
    plt.axvspan(6, max(x_ticks), color='lightcoral', alpha=0.3)

    plt.text(1, 14, 'Decode\nbound', fontsize=20, color='blue', ha='center', fontweight='bold')
    plt.text(4, 16, 'Balanced', fontsize=20, color='green', ha='center', fontweight='bold')
    plt.text(7, 14, 'Prefill\nbound', fontsize=20, color='red', ha='center', fontweight='bold')

    #plt.legend(loc='lower right', fontsize=24, ncol=2, bbox_to_anchor=(0.5, 1.02))
    plt.legend(loc='lower right', fontsize=20, ncol=2, frameon=True)
    #plt.title('Llama-3-8B (TP-2)', fontsize=26, fontweight='bold')
    #plt.text(2.5, 2, 'Llama-3-8B (TP-2)', fontsize=22, fontweight='bold')
    plt.tight_layout()
    plt.savefig(figname)

df_perf = pd.read_csv('llama.csv', sep=';')
plot_perf(df_perf, 'perf-pd-static.pdf', 'prefill', '')


==> Figures/motivation-case-study/plot.py <==
import matplotlib.pyplot as plt
import numpy as np
import seaborn as sns
import pandas as pd
import argparse

#parser = argparse.ArgumentParser(description='Plotting script for FlashAttention')
#parser.add_argument('--sysname', type=str, default='pod', help='Input CSV file')
#args = parser.parse_args()
sysname = 'POD (SM-aware)' #if args.sysname == 'pod' else 'SANGAM (SM-aware)'

plt.rcParams.update({'font.size': 28})
plt.rcParams.update({'font.family': 'Sans Serif'})

#configs = ['serial', 'kernel(streams)', 'cta(sequential)', 'cta(interleaved)', 'warp', 'cta(sm-aware)']
configs = ['serial', 'intra-thread', 'cta(sequential)', 'optimal', 'kernel(streams)', 'cta(sm-aware)']
legends = {
    'serial': 'Serial',
    'kernel(streams)': 'Kernel (Streams)',
    'cta(sequential)': 'CTA',
    'warp': 'Warp',
    'intra-thread': 'Intra-thread',
    'intra-thread-barrier': 'Intra-thread (Barrier)',
    'optimal': "Optimal",
    'cta(sm-aware)': "SM-aware CTA (Ours)",
}

colors = {
    'serial': 'tab:orange',
    'kernel(streams)': 'tab:brown',
    'cta(sequential)': 'tab:cyan',
    'cta(interleaved)': 'tab:purple',
    'warp': 'tab:blue',
    'intra-thread': 'tab:pink',
    'intra-thread-barrier': 'tab:brown',
    'optimal': "tab:blue",
    'cta(sm-aware)': 'tab:green',
}

linestyles = {
    'serial': '-',
    'kernel(streams)': '--',
    'cta(sequential)': '-.',
    'cta(interleaved)': ':',
    'warp': '--',
    'intra-thread': ':',
    'intra-thread-barrier': ':',
    'optimal': "--",
    'cta(sm-aware)': '-'
}

markerstyles = {
    'serial': 'o',
    'kernel(streams)': 's',
    'cta(sequential)': 'D',
    'cta(interleaved)': 'X',
    'warp': 'P',
    'intra-thread': 'o',
    'intra-thread-barrier': 's',
    'optimal': "P",
    'cta(sm-aware)': 'D'
}

def plot_perf(plot, df):
    x_ticks = np.arange(len(df['computeiters']))
    handles = []
    labels = []
    for i, cfg in enumerate(configs):
        lw=4
        if cfg == 'cta(sm-aware)':
            lw=6
        line, = plot.plot(x_ticks, df[cfg] / 1000, label=legends[cfg], color=colors[cfg], linestyle = linestyles[cfg], linewidth=lw, marker=markerstyles[cfg], markersize=10)
        handles.append(line)
        labels.append(legends[cfg])

    x_label = 'Compute Iterations'
    x_tick_labels = df['computeiters'].tolist()
    if(plot == plt):
        plot.xlabel(x_label, fontsize=32, fontweight='bold')
        plot.ylabel('Runtime (ms)', fontsize=32, fontweight='bold')
        plot.xticks(ticks=x_ticks, labels=x_tick_labels, fontsize=32)
        plot.yticks(np.arange(0, 160, 20), fontsize=32)
        plot.text(1, 130, 'Memory-heavy', fontsize=28, fontweight='bold', color='red')
        plot.text(5.5, 130, 'Compute-heavy', fontsize=28, fontweight='bold', color='green')
    else:
        plot.set_xlabel(x_label, fontsize=28, fontweight='bold')
        plot.set_ylabel('Runtime (ms)', fontsize=28, fontweight='bold')
        plot.set_xticks(ticks=x_ticks, labels=x_tick_labels, fontsize=24)
        plot.set_yticks(ticks=np.arange(0, 160, 20),labels=np.arange(0, 160, 20), fontsize=24)
        plot.text(0, 120, 'Memory-heavy', fontsize=24, fontweight='bold', color='red')
        plot.text(4.5, 120, 'Compute-heavy', fontsize=24, fontweight='bold', color='green')
    plot.axvspan(0, 4, color='lightcoral', alpha=0.15)
    plot.axvspan(4, max(x_ticks), color='lightgreen', alpha=0.15)
    plot.grid()
    return handles, labels
    #plt.legend(loc='best', fontsize=30, ncol=2)

df = pd.read_csv('data.csv', sep='\t')
# Compute optimal
Mb = df["Mb"].tolist()
Cb = df["Cb"].tolist()
opt = [max(i, j) for i,j in zip(Mb, Cb)]

df2 = df.filter(regex='computeiters|serial|kernel.*|-barrier$')
df2.columns = df2.columns.str.replace('-barrier$', '', regex=True)
df2.insert(0, 'optimal', opt)

plt.figure(figsize=(20, 8))
plot_perf(plt, df2)
plt.xlim(0, 9)
#plt.legend(loc='upper center', bbox_to_anchor=(0.5, 1.05), fontsize=28, ncol=5)
plt.legend(loc='lower right', fontsize=28, ncol=3, frameon=True)
plt.savefig('perf-case-study.pdf', bbox_inches='tight', pad_inches=0)

'''
fig, axs = plt.subplots(1, 2, figsize=(20, 8))
handles, labels = plot_perf(axs[0], df)
axs[0].set_title(f'No barriers', fontsize=32, fontweight='bold')
plot_perf(axs[1], df2)
axs[1].set_title(f'With barriers', fontsize=32, fontweight='bold')
fig.legend(handles, labels, loc='upper center', fontsize=20, ncol=5, frameon=True, bbox_to_anchor=(0.5, 1.05))
plt.savefig('perf-case-study2.pdf', bbox_inches='tight', pad_inches=0)
'''

==> Figures/motivation-naive-fusion/plot_attn_latency.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import seaborn as sns
import sys

plt.rcParams.update({'font.size': 28})
plt.rcParams.update({'font.family': 'Sans Serif'})

#hatches = ['\\\\', '--', '//', '', 'xx', '\\\\']
#colors = ['chocolate', 'cadetblue', 'wheat', 'gray', 'lightgreen']

opacity=0.65

final_model_names = {
    'yi-34b-tp8': 'Yi-34B',
}

def get_yticks():
    return np.arange(0, 2.2, 0.25)

context_lens = {
    'yi-34b-tp8': [4096],
}

batch_sizes = {
    'yi-34b-tp8': [32, 64, 128, 256, 496, 512, 544],
}

def plt_figure(df, model):
    fig, ax = plt.subplots(figsize=(16, 8))
    width = 0.20
    model_batch_sizes = batch_sizes[model]
    model_context_lens = context_lens[model]
    df = df[df["bs"].isin(model_batch_sizes)]
    df = df[df["cl"].isin(model_context_lens)]
    x_pos = np.arange(len(model_batch_sizes))
    ax.bar(x_pos - 1.5 * width, df["fa_total"], width, label="FA_serial", color='wheat', hatch='', alpha=opacity, edgecolor='black')
    ax.bar(x_pos - 0.5 * width, df["fi_total"], width, label="FI_serial", color='cadetblue', hatch='/', alpha=opacity, edgecolor='black')
    ax.bar(x_pos + 0.5 * width, df["fi_fused"], width, label="FI_fused", color='chocolate', hatch='\\', alpha=opacity, edgecolor='black')
    ax.bar(x_pos + 1.5 * width, df["fa_fused"], width, label="Ours", color='lightgreen', hatch='', alpha=opacity, edgecolor='black')
    plt.xticks(x_pos, model_batch_sizes, fontsize=36)
    # plt.yticks(yticks, fontsize=36)
    ax.grid(axis='y', linestyle='--')
    ax.set_xlabel('Decode Batch Size', fontweight='bold', fontsize=36)
    plt.ylabel("Time (ms)", fontweight='bold', fontsize=40)
    plt.legend(loc='upper left', ncol=2, frameon=True, fontsize=32)
    plt.title(f"{final_model_names[model]} (context length = {model_context_lens[0]})", fontweight='bold', fontsize=36)
    plt.tight_layout()
    plt.savefig(f"naive_fusion_{final_model_names[model]}.pdf")

def plot_runtime_overhead():
    models = ["yi-34b-tp8"]
    df = pd.read_csv("fused_fa_fi_a100.csv", sep=";")
    for model in models:
        df1 = df[df["model"] == model]
        plt_figure(df1, model)

plot_runtime_overhead()

==> Figures/motivation-op-breakdown/horizontal_plot.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import seaborn as sns
import sys

plt.rcParams.update({'font.size': 44})
plt.rcParams.update({'font.family': 'Sans Serif'})

#hatches = ['\\\\', '--', '//', '', 'xx', '\\\\']
#colors = ['chocolate', 'cadetblue', 'wheat', 'gray', 'lightgreen']

opacity=0.65

chunk_ids = [i for i in range(16)]
context_lengths = ['16K', '8K', '1K']
ops = ['pre_proj', 'prefill_attn', 'decode_attn', 'post_proj', 'ffn', 'others']

labels = {
    'pre_proj': 'Pre Projection',
    'prefill_attn': 'Prefill Attention',
    'decode_attn': 'Decode Attention',
    'post_proj': 'Post Projection',
    'ffn': 'FFN',
    'others': 'Others'
}

colors = {
    'pre_proj': 'tab:orange',
    'prefill_attn': 'tab:blue',
    'decode_attn': 'tab:green',
    'post_proj': 'tab:gray',
    'ffn': 'tab:pink',
    'others': 'yellow'
}

hatches = {
    'pre_proj': '', #'/',
    'prefill_attn': '', #'-',
    'decode_attn': '', #'\\',
    'post_proj': '', #'+',
    'ffn': '', #'x',
    'others': '' #'o'
}

def plt_op_breakdown(df, model):
    fig, ax = plt.subplots(figsize=(32, 10))  # Adjusted figsize for horizontal plot
    height = 0.40  # Use height instead of width for horizontal bars
    y_pos = np.arange(len(context_lengths))
    for i, cl in enumerate(context_lengths):
        df_cl = df[df["cl"] == cl]
        pre_proj = df_cl["pre_proj"].values[0]
        prefill_attn = df_cl["prefill_attn"].values[0]
        decode_attn = df_cl["decode_attn"].values[0]
        post_proj = df_cl["post_proj"].values[0]
        ffn = df_cl["ffn"].values[0]
        others = df_cl["others"].values[0]
        ax.barh(y_pos[i], df_cl["pre_proj"], height, label=labels["pre_proj"] if i == 0 else "", color=colors["pre_proj"], hatch=hatches["pre_proj"], alpha=0.5, edgecolor='black')
        ax.barh(y_pos[i], df_cl["prefill_attn"], height, left=df_cl["pre_proj"], label=labels["prefill_attn"] if i == 0 else "", color=colors["prefill_attn"], hatch=hatches["prefill_attn"], alpha=0.45, edgecolor='black')
        ax.barh(y_pos[i], df_cl["decode_attn"], height, left=df_cl["pre_proj"] + df_cl["prefill_attn"], label=labels["decode_attn"] if i == 0 else "", color=colors["decode_attn"], hatch=hatches["decode_attn"], alpha=0.6, edgecolor='black')
        ax.barh(y_pos[i], df_cl["post_proj"], height, left=df_cl["pre_proj"] + df_cl["prefill_attn"] + df_cl["decode_attn"], label=labels["post_proj"] if i == 0 else "", color=colors["post_proj"], hatch=hatches["post_proj"], alpha=opacity, edgecolor='black')
        ax.barh(y_pos[i], df_cl["ffn"], height, left=df_cl["pre_proj"] + df_cl["prefill_attn"] + df_cl["decode_attn"] + df_cl["post_proj"], label=labels["ffn"] if i == 0 else "", color=colors["ffn"], hatch=hatches["ffn"], alpha=0.45, edgecolor='black')
        ax.barh(y_pos[i], df_cl["others"], height, left=df_cl["pre_proj"] + df_cl["prefill_attn"] + df_cl["decode_attn"] + df_cl["post_proj"] + df_cl["ffn"], label=labels["others"] if i == 0 else "", color=colors["others"], hatch=hatches["others"], alpha=opacity, edgecolor='black')
        # Add text annotations
        fontsize=40
        ax.text(pre_proj / 2, y_pos[i], f'{pre_proj:.1f}', va='center', ha='center', fontsize=fontsize, color='black')
        ax.text(pre_proj + prefill_attn / 2, y_pos[i], f'{prefill_attn:.1f}', va='center', ha='center', fontsize=fontsize, color='black')
        ax.text(pre_proj + prefill_attn + decode_attn / 2, y_pos[i], f'{decode_attn:.1f}', va='center', ha='center', fontsize=fontsize, color='black')
        ax.text(pre_proj + prefill_attn + decode_attn + post_proj / 2, y_pos[i], f'{post_proj:.1f}', va='center', ha='center', fontsize=fontsize, color='black')
        ax.text(pre_proj + prefill_attn + decode_attn + post_proj + ffn / 2, y_pos[i], f'{ffn:.1f}', va='center', ha='center', fontsize=fontsize, color='black')
        ax.text(pre_proj + prefill_attn + decode_attn + post_proj + ffn + others / 2, y_pos[i], f'{others:.1f}', va='center', ha='center', fontsize=fontsize, color='black')

    ax.set_yticks(y_pos)
    ax.set_yticklabels(context_lengths, fontsize=40, fontweight="bold")
    ax.set_ylabel('Context Length', fontweight='bold', fontsize=38)
    ax.set_xlim(0, 100)
    ax.set_xlabel("Percentage of Total Iteration Time", fontweight='bold', fontsize=38)
    ax.grid(axis='x', linestyle='--', alpha=1)
    #ax.set_title('Yi-6B (TP-1, chunk size=512)' if model == "yi-6b" else 'Llama-3-8B (TP-2, chunk size=1K)', fontweight='bold', fontsize=40)
    fig.legend(loc='upper center', bbox_to_anchor=(0.5, 0.95), ncol=6, fontsize=33, frameon=True)
    plt.tight_layout(rect=[0, 0, 1, 0.90])
    plt.savefig("op_breakdown.pdf")

def plot_breakdown():
    plt_op_breakdown(pd.read_csv('llama3.csv', sep=';'), "llama-3-8b")

plot_breakdown()

==> Figures/motivation-op-breakdown/old/plot_op_breakdown.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import seaborn as sns
import sys

plt.rcParams.update({'font.size': 36})
plt.rcParams.update({'font.family': 'Sans Serif'})

#hatches = ['\\\\', '--', '//', '', 'xx', '\\\\']
#colors = ['chocolate', 'cadetblue', 'wheat', 'gray', 'lightgreen']

opacity=0.65

d_batch_sizes = [8, 16, 32, 64] 
chunk_ids = [i for i in range(16)]

def plt_op_breakdown(ax, df, model):
    width = 0.40
    x_pos = np.arange(len(d_batch_sizes))
    for i, bs in enumerate(d_batch_sizes):
        df_bs = df[df["bs"] == bs]
        p_time = df_bs["fa_p"].sum()
        d_time = df_bs["fa_d"].sum()
        baseline_time = df_bs["baseline_latency"].sum()
        p_ratio = (p_time / baseline_time) * 100
        d_ratio = (d_time / baseline_time) * 100
        others_ratio = 100 - p_ratio - d_ratio
        ax.bar(x_pos[i], p_ratio, width, label="Prefill attention" if i == 0 else "", color='tab:orange', hatch='/', alpha=opacity, edgecolor='black')
        ax.bar(x_pos[i], d_ratio, width, bottom=p_ratio, label="Decode attention" if i == 0 else "", color='tab:cyan', hatch='\\', alpha=opacity, edgecolor='black')
        ax.bar(x_pos[i], others_ratio, width, bottom=p_ratio + d_ratio, label="Others" if i == 0 else "", color='lightgreen', hatch='', alpha=opacity, edgecolor='black')

    ax.set_xticks(x_pos)
    ax.set_xticklabels(d_batch_sizes)
    ax.set_xlabel('Batch Size', fontweight='bold', fontsize=40)
    y_label = "% Contribution" if 'yi-6b' in model else ""
    ax.set_ylabel(y_label, fontweight='bold', fontsize=36)
    ax.grid(axis='y', linestyle='--', alpha=1)
    ax.set_title('Yi-6B (TP-1, chunk size=512)' if model == "yi-6b" else 'Llama-3-8B (TP-2, chunk size=1K)', fontweight='bold', fontsize=40)

def plot_breakdown():
    models = ["yi-6b", "llama-3-8b"]
    fig, axs = plt.subplots(1, 2, figsize=(26, 12), sharey=True)
    for ax, model in zip(axs, models):
        df = pd.read_csv('yi.csv', sep=';') if model == "yi-6b" else pd.read_csv('llama3.csv', sep=';')
        plt_op_breakdown(ax, df, model)
    
    handles, labels = axs[0].get_legend_handles_labels()
    fig.legend(handles, labels, loc='upper center', bbox_to_anchor=(0.5, 0.95), ncol=3, fontsize=40, frameon=True)
    plt.tight_layout(rect=[0, 0, 1, 0.85])
    plt.savefig("combined_op_breakdown.pdf")

plot_breakdown()

==> Figures/motivation-op-breakdown/old2/plot_op_breakdown.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import seaborn as sns
import sys

plt.rcParams.update({'font.size': 44})
plt.rcParams.update({'font.family': 'Sans Serif'})

#hatches = ['\\\\', '--', '//', '', 'xx', '\\\\']
#colors = ['chocolate', 'cadetblue', 'wheat', 'gray', 'lightgreen']

opacity=0.65

d_batch_sizes = [8, 16, 24, 32, 40, 48, 56, 64] 
chunk_ids = [i for i in range(16)]

def plt_op_breakdown(df, model):
    fig, ax = plt.subplots(figsize=(26, 12))
    width = 0.40
    x_pos = np.arange(len(d_batch_sizes))
    for i, bs in enumerate(d_batch_sizes):
        df_bs = df[df["bs"] == bs]
        p_time = df_bs["fa_p"].sum()
        d_time = df_bs["fa_d"].sum()
        baseline_time = df_bs["baseline_latency"].sum()
        p_ratio = (p_time / baseline_time) * 100
        d_ratio = (d_time / baseline_time) * 100
        others_ratio = 100 - p_ratio - d_ratio
        ax.bar(x_pos[i], p_ratio, width, label="Prefill attention" if i == 0 else "", color='tab:orange', hatch='/', alpha=opacity, edgecolor='black')
        ax.bar(x_pos[i], d_ratio, width, bottom=p_ratio, label="Decode attention" if i == 0 else "", color='tab:cyan', hatch='\\', alpha=opacity, edgecolor='black')
        ax.bar(x_pos[i], others_ratio, width, bottom=p_ratio + d_ratio, label="Others" if i == 0 else "", color='lightgreen', hatch='', alpha=opacity, edgecolor='black')

    ax.set_xticks(x_pos)
    ax.set_xticklabels(d_batch_sizes, fontsize=44)
    ax.set_xlabel('Batch Size', fontweight='bold', fontsize=44)
    y_label = "% Contribution"
    ax.set_ylabel(y_label, fontweight='bold', fontsize=44)
    ax.grid(axis='y', linestyle='--', alpha=1)
    #ax.set_title('Yi-6B (TP-1, chunk size=512)' if model == "yi-6b" else 'Llama-3-8B (TP-2, chunk size=1K)', fontweight='bold', fontsize=40)
    fig.legend(loc='upper center', bbox_to_anchor=(0.5, 0.98), ncol=3, fontsize=40, frameon=True)
    plt.tight_layout(rect=[0, 0, 1, 0.90])
    plt.savefig("op_breakdown.pdf")

def plot_breakdown():
    plt_op_breakdown(pd.read_csv('llama3.csv', sep=';'), "llama-3-8b")

plot_breakdown()

==> Figures/motivation-op-breakdown/plot_op_breakdown.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import seaborn as sns
import sys

plt.rcParams.update({'font.size': 44})
plt.rcParams.update({'font.family': 'Sans Serif'})

#hatches = ['\\\\', '--', '//', '', 'xx', '\\\\']
#colors = ['chocolate', 'cadetblue', 'wheat', 'gray', 'lightgreen']

opacity=0.65

d_batch_sizes = [8, 16, 24, 32, 40, 48, 56, 64] 
chunk_ids = [i for i in range(16)]

def plt_op_breakdown(df, model):
    fig, ax = plt.subplots(figsize=(26, 12))
    width = 0.40
    x_pos = np.arange(len(d_batch_sizes))
    for i, bs in enumerate(d_batch_sizes):
        df_bs = df[df["bs"] == bs]
        p_time = df_bs["fa_p"].sum()
        d_time = df_bs["fa_d"].sum()
        baseline_time = df_bs["baseline_latency"].sum()
        p_ratio = (p_time / baseline_time) * 100
        d_ratio = (d_time / baseline_time) * 100
        others_ratio = 100 - p_ratio - d_ratio
        ax.bar(x_pos[i], p_ratio, width, label="Prefill attention" if i == 0 else "", color='tab:orange', hatch='/', alpha=opacity, edgecolor='black')
        ax.bar(x_pos[i], d_ratio, width, bottom=p_ratio, label="Decode attention" if i == 0 else "", color='tab:cyan', hatch='\\', alpha=opacity, edgecolor='black')
        ax.bar(x_pos[i], others_ratio, width, bottom=p_ratio + d_ratio, label="Others" if i == 0 else "", color='lightgreen', hatch='', alpha=opacity, edgecolor='black')

    ax.set_xticks(x_pos)
    ax.set_xticklabels(d_batch_sizes, fontsize=44)
    ax.set_xlabel('Batch Size', fontweight='bold', fontsize=44)
    y_label = "% Contribution"
    ax.set_ylabel(y_label, fontweight='bold', fontsize=44)
    ax.grid(axis='y', linestyle='--', alpha=1)
    #ax.set_title('Yi-6B (TP-1, chunk size=512)' if model == "yi-6b" else 'Llama-3-8B (TP-2, chunk size=1K)', fontweight='bold', fontsize=40)
    fig.legend(loc='upper center', bbox_to_anchor=(0.5, 0.98), ncol=3, fontsize=40, frameon=True)
    plt.tight_layout(rect=[0, 0, 1, 0.90])
    plt.savefig("op_breakdown.pdf")

def plot_breakdown():
    plt_op_breakdown(pd.read_csv('llama3.csv', sep=';'), "llama-3-8b")

plot_breakdown()

==> Figures/motivation-overlap-quantization/plot.py <==
import matplotlib.pyplot as plt
import numpy as np
import seaborn as sns
import pandas as pd
import argparse

parser = argparse.ArgumentParser(description='Plotting script for FlashAttention')
parser.add_argument('--sysname', type=str, default='pod', help='Input CSV file')
args = parser.parse_args()

sysname = 'POD' if args.sysname == 'pod' else 'SANGAM'

plt.rcParams.update({'font.size': 28})
plt.rcParams.update({'font.family': 'Sans Serif'})

legends = {
    'fa_serial': 'FA_Serial',
    'fa_streams': 'FA_Streams',
    'fi_serial': 'FI_Serial',
    'fi_fused': 'FI_Batched',
    'Hfuse': 'FA_HFuse',
    'fa_fused': sysname
}

colors = {
    'fa_serial': 'tab:orange',
    'fa_streams': 'tab:brown',
    'fi_serial': 'cadetblue',
    'fi_fused': 'tab:purple',
    'Hfuse': 'tab:red',
    'fa_fused': 'tab:green'
}

linestyles = {
    'fa_serial': '-',
    'fa_streams': '--',
    'fi_serial': '-.',
    'fi_fused': ':',
    'Hfuse': '-.',
    'fa_fused': ':'
}

markerstyles = {
    'fa_serial': 'o',
    'fa_streams': 's',
    'fi_serial': 'D',
    'fi_fused': 'x',
    'Hfuse': 'x',
    'fa_fused': 'D'
}

bs_no_quantization = 54
bs_quantization = 55

configs = ['fa_serial', 'fa_streams', 'Hfuse', 'fa_fused']
def plot_runtime(ax, df, y_label):
    x_ticks = np.arange(len(df['chunk_id']))
    handles = []
    labels = []
    for i, cfg in enumerate(configs):
        line, = ax.plot(x_ticks, df[cfg], label=legends[cfg], color=colors[cfg], linestyle=linestyles[cfg], linewidth=3, marker=markerstyles[cfg], markersize=6)
        handles.append(line)
        labels.append(legends[cfg])

    x_label = 'Chunk Id'
    ax.set_xlabel(x_label, fontsize=24, fontweight='bold')
    if y_label:
        ax.set_ylabel('Runtime (ms)', fontsize=28, fontweight='bold')
    x_tick_labels = df['chunk_id'].unique()
    x_tick_labels = [label if i % 4 == 0 else '' for i, label in enumerate(x_tick_labels)]
    x_tick_labels[-1] = df['chunk_id'].max()
    ax.set_xticks(ticks=x_ticks)
    ax.set_xticklabels(labels=x_tick_labels, fontsize=32)
    ax.set_yticks(np.arange(0, 3.1, 0.5))
    ax.grid(axis='y')
    return handles, labels

#df = pd.read_csv('chunking_fusedattn_overlap_quantization_a100_tp8.csv', sep=';')
df = pd.read_csv('yi_6b_quantization.csv', sep='\t')
df_no_quantization = df[df['bs'] == bs_no_quantization]
df_quantization = df[df['bs'] == bs_quantization]

fig, axs = plt.subplots(1, 2, figsize=(18, 8))
handles, labels = plot_runtime(axs[0], df_no_quantization, y_label=True)
axs[0].set_title(f'w/o quantization (d_bs={bs_no_quantization})', fontsize=28, fontweight='bold')
plot_runtime(axs[1], df_quantization, y_label=False)
axs[1].set_title(f'w/ quantization (d_bs={bs_quantization})', fontsize=28, fontweight='bold')

fig.legend(handles, labels, loc='upper center', ncol=6, fontsize=28, frameon=True)
import sys
plt.tight_layout(rect=[0, 0, 1, 0.9])
plt.savefig('combined_plot.pdf', bbox_inches='tight', pad_inches=0)
sys.exit()

==> Figures/plot.sh <==
#!/bin/bash

dirs="banner motivation-overlap-quantization motivation-case-study eval-attention-sweep eval-offline eval-pd-static"
sysname="pod"
#sysname="sangam"

for dir in $dirs; do
  if [ -d "$dir" ]; then
    cd "$dir"
    if [ -f "plot.py" ]; then
      python plot.py --sysname $sysname
    else
      echo "plot.py not found in $dir"
    fi
    cd -
  else
    echo "Directory $dir does not exist"
  fi
done

